Testing the binary black hole nature of a compact binary coalescence

We propose a novel method to test the binary black hole (BBH) nature of compact binaries detectable by gravitational wave (GW) interferometers and hence constrain the parameter space of other exotic compact objects. The spirit of the test lies in the "no-hair" conjecture for black holes where all properties of a black hole are characterised by the mass and the spin of the black hole. The method relies on observationally measuring the quadrupole moments of the compact binary constituents induced due to their spins. If the compact object is a Kerr black hole (BH), its quadrupole moment is expressible solely in terms of its mass and spin. Otherwise, the quadrupole moment can depend on additional parameters (such as equation of state of the object). The higher order spin effects in phase and amplitude of a gravitational waveform, which explicitly contains the spin-induced quadrupole moments of compact objects, hence uniquely encodes the nature of the compact binary. Thus we argue that an independent measurement of the spin-induced quadrupole moment of the compact binaries from GW observations can provide a unique way to distinguish binary BH systems from binaries consisting of exotic compact objects.

==> supl-kam17.m <==
(* ::Package:: *)

(* Authors : N.V.Krishnendu, K.G.Arun, Chandra Kant Mishra *)

(* Description *)

(* Inputs to generate a variant of the recently computed frequency domain
gravitational waveform Phys.Rev.D 93,084054 (Preprint, arXiv:1601.05588) for
compact binaries with spins which are aligned or anti-aligned w.r.t. the
orbital angular momentum of the binary, where we make the dependence of the
waveform on the spin-induced quadrupole/octupole moments explicit. *)

(* The package provides a complete list of coefficients (Subscript[C^(n),
k])appearing in Equation (1) of Phys.Rev.D 93,084054 (Preprint,
arXiv:1601.05588) including the corrections due to spin-induced quadrupole
moment (effects characterised by parameters \[Kappa]s, \[Kappa]a) that appear
only in (Subscript[C^(4), 2]) as discussed in the "Waveform Model" section.*)

(* Expression for TaylorF2 Phase involving corrections due to spin-induced
quadrupole/octupole moment(effects characterised by parameters \[Kappa]s,
\[Kappa]a, \[Lambda]s, \[Lambda]a) as discussed in the "Waveform Model"
section. *)

(* Parameters \[Kappa]s (\[Kappa]a), \[Lambda]s, (\[Lambda]a) are symmetric
(anti-symmetric) combinations of the parameters charactersing quadrupolar (\[Kappa]1 and \[Kappa]2) and
octupolar (\[Lambda]1 and \[Lambda]2 ) spin-induced parameters  for each component
of the compact binary, respectively.*)

(* For more details on the waveform see the discussion presented in the
"Waveform model" section of the paper and Phys.Rev.D 93,084054 (Preprint,
arXiv:1601.05588)*)

(* parameters*)

(* 
	CF= FCross; 
	PF=FPlus; 
	c=Cosine(IncinationAngle); 
	\[CapitalTheta]= Step Function to terminate the waveform at Fcut; 
	\[Kappa]s=(\[Kappa]_1 + \[Kappa]_2)/2;
	\[Kappa]a=(\[Kappa]_1 - \[Kappa]_2)/2;
	\[Lambda]s=(\[Lambda]_1 + \[Lambda]_2)/2;
	\[Lambda]s=(\[Lambda]_1 - \[Lambda]_2)/2;
	\[Kappa]_1 = Quadrupolar spin-induced deformability parameter for heavier BH
	\[Kappa]_2 = Quadrupolar spin-induced deformability parameter for lighter BH
	\[Lambda]_1 = Octupolar spin-induced deformability parameter for heavier BH
    \[Lamdda]_2 = Octuupolar spin-induced deformability parameter for lighter BH
	\[Chi]adl=(\[Chi]_1 + \[Chi]_2)/2;
	\[Chi]sdl=(\[Chi]_1 - \[Chi]_2)/2;
	\[Chi]_1 = Dimensionless spin parameter for heavier BH
	\[Chi]_2 = Dimensionless spin parameter for lighter BH
*)



Ckn[1, 0] = 0
Ckn[2, 0] = (((-2*I)*c*CF - (1 + c^2)*PF)*\[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 0] = 0
Ckn[4, 0] = 0
Ckn[5, 0] = 0
Ckn[6, 0] = 0

Ckn[1, 1] = (((-3*I)/4)*c*CF + (-5/8 - c^2/8)*PF)*s*\[Delta]*
    \[CapitalTheta][-f + Fcut]
Ckn[2, 1] = 0
Ckn[3, 1] = ((((9*I)/4)*c*CF + (9/8 + (9*c^2)/8)*PF)*s*\[Delta]*
     \[CapitalTheta][-f + 3*Fcut])/Sqrt[3]
Ckn[4, 1] = 0
Ckn[5, 1] = 0
Ckn[6, 1] = 0

Ckn[1, 2] = (I*c*CF + PF)*s*(\[Chi]adl + \[Delta]*\[Chi]sdl)*
    \[CapitalTheta][-f + Fcut]
Ckn[2, 2] = ((PF*(1385/672 + c^2*(265/672 + (11*\[Nu])/24) + c^4*(-1/3 + \[Nu]) - 
        (109*\[Nu])/24) + I*CF*(c*(387/112 - (85*\[Nu])/12) + 
        c^3*(-4/3 + 4*\[Nu])))*\[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 2] = 0
Ckn[4, 2] = ((PF*(-4/3 + c^4*(4/3 - 4*\[Nu]) + 4*\[Nu]) + 
      I*CF*(c^3*(8/3 - 8*\[Nu]) + c*(-8/3 + 8*\[Nu])))*
     \[CapitalTheta][-f + 4*Fcut])/2
Ckn[5, 2] = 0
Ckn[6, 2] = 0

Ckn[1, 3] = s*\[Delta]*(I*CF*(c*(-155/896 - (145*\[Nu])/96) + 
       c^3*(-5/96 + (5*\[Nu])/48)) + 
     PF*(-2119/5376 + c^2*(937/5376 - (3*\[Nu])/64) + 
       c^4*(-1/192 + \[Nu]/96) - (263*\[Nu])/192))*\[CapitalTheta][-f + Fcut]
Ckn[2, 3] = ((PF*((-27/8 - (27*c^2)/8)*\[Delta]*\[Chi]adl + 
        (-27/8 + c^2*(-27/8 - (7*\[Nu])/2) + (9*\[Nu])/2)*\[Chi]sdl) + 
      I*CF*((-27*c*\[Delta]*\[Chi]adl)/4 + 
        (-4*c^3*\[Nu] + c*(-27/4 + 5*\[Nu]))*\[Chi]sdl))*
     \[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 3] = (s*\[Delta]*(PF*(-6969/1792 + c^4*(81/128 - (81*\[Nu])/64) + 
        c^2*(-2811/1792 + (27*\[Nu])/64) + (81*\[Nu])/16) + 
      I*CF*(c^3*(135/64 - (135*\[Nu])/32) + c*(-6213/896 + (135*\[Nu])/16)))*
     \[CapitalTheta][-f + 3*Fcut])/Sqrt[3]
Ckn[4, 3] = 0
Ckn[5, 3] = (s*\[Delta]*(PF*(625/384 - (625*\[Nu])/192 +
        c^4*(-625/384 + (625*\[Nu])/192)) +
      I*CF*(c*(625/192 - (625*\[Nu])/96) + c^3*(-625/192 + (625*\[Nu])/96)))*
     \[CapitalTheta][-f + 5*Fcut])/Sqrt[5]
Ckn[6, 3] = 0

Ckn[1, 4] = s*(PF*((-711/448 + (173*\[Nu])/48 + c^2*(-65/192 + (83*\[Nu])/48))*
        \[Chi]adl + \[Delta]*(-711/448 + c^2*(-65/192 - (23*\[Nu])/48) + 
         (33*\[Nu])/16)*\[Chi]sdl + \[Delta]*((11*I)/40 + (5*Pi)/8 + 
         c^2*((7*I)/40 + Pi/8 + (I/4)*Log[2]) + ((5*I)/4)*Log[2])) + 
     I*CF*(((c^3*\[Nu])/8 + c*(-647/336 + (125*\[Nu])/24))*\[Chi]adl + 
       \[Delta]*(-(c^3*\[Nu])/8 + c*(-647/336 + (41*\[Nu])/24))*\[Chi]sdl + 
       c*\[Delta]*((9*I)/20 + (3*Pi)/4 + ((3*I)/2)*Log[2])))*
    \[CapitalTheta][-f + Fcut]
Ckn[2, 4] = ((PF*(113419241/40642560 + (152987*\[Nu])/16128 -
        (11099*\[Nu]^2)/1152 + c^6*(-1/24 + (5*\[Nu])/24 - (5*\[Nu]^2)/24) +
        c^4*(1693/2016 - (5723*\[Nu])/2016 + (13*\[Nu]^2)/12) +
        (1/32 + (3*\[Delta]*\[Kappa]a)/2 + \[Kappa]s*(3/2 - 3*\[Nu]) -
          3*\[Nu])*\[Chi]adl^2 + (\[Delta]/16 + 3*\[Delta]*\[Kappa]s +
          \[Kappa]a*(3 - 6*\[Nu]))*\[Chi]adl*\[Chi]sdl +
        (1/32 + (3*\[Delta]*\[Kappa]a)/2 + \[Kappa]s*(3/2 - 3*\[Nu]) +
          (23*\[Nu])/8)*\[Chi]sdl^2 + c^2*(165194153/40642560 -
          (149*\[Nu])/1792 + (6709*\[Nu]^2)/1152 +
          (1/32 + (3*\[Delta]*\[Kappa]a)/2 + \[Kappa]s*(3/2 - 3*\[Nu]) -
            3*\[Nu])*\[Chi]adl^2 + (\[Delta]/16 + 3*\[Delta]*\[Kappa]s +
            \[Kappa]a*(3 - 6*\[Nu]))*\[Chi]adl*\[Chi]sdl +
          (1/32 + (3*\[Delta]*\[Kappa]a)/2 + \[Kappa]s*(3/2 - 3*\[Nu]) +
            (23*\[Nu])/8)*\[Chi]sdl^2)) +
      I*CF*(c^5*(-1/4 + (5*\[Nu])/4 - (5*\[Nu]^2)/4) +
        c^3*(5777/2520 - (5555*\[Nu])/504 + (34*\[Nu]^2)/3) +
        c*(114020009/20321280 + (133411*\[Nu])/8064 - (7499*\[Nu]^2)/576 +
          (1/16 + 3*\[Delta]*\[Kappa]a + \[Kappa]s*(3 - 6*\[Nu]) - 6*\[Nu])*
           \[Chi]adl^2 + (\[Delta]/8 + 6*\[Delta]*\[Kappa]s +
            \[Kappa]a*(6 - 12*\[Nu]))*\[Chi]adl*\[Chi]sdl +
          (1/16 + 3*\[Delta]*\[Kappa]a + \[Kappa]s*(3 - 6*\[Nu]) +
            (23*\[Nu])/4)*\[Chi]sdl^2)))*\[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 4] = (s*(PF*((195/64 + c^2*(195/64 - (249*\[Nu])/16) - (141*\[Nu])/16)*
         \[Chi]adl + \[Delta]*(195/64 - (39*\[Nu])/16 + 
          c^2*(195/64 + (69*\[Nu])/16))*\[Chi]sdl + 
        \[Delta]*((-189*I)/40 + (9*Pi)/8 - ((27*I)/4)*Log[2] + 
          c^2*((-189*I)/40 + (9*Pi)/8 - ((27*I)/4)*Log[2] + 
            ((27*I)/4)*Log[3]) + ((27*I)/4)*Log[3])) + 
      I*CF*((c*(195/32 - 21*\[Nu]) - (27*c^3*\[Nu])/8)*\[Chi]adl + 
        \[Delta]*(c*(195/32 - (3*\[Nu])/2) + (27*c^3*\[Nu])/8)*\[Chi]sdl + 
        c*\[Delta]*((-189*I)/20 + (9*Pi)/4 - ((27*I)/2)*Log[2] + 
          ((27*I)/2)*Log[3])))*\[CapitalTheta][-f + 3*Fcut])/Sqrt[3]
Ckn[4, 4] = ((-1 + c^2)*(PF*(-16109 + 66835*\[Nu] - 49140*\[Nu]^2) + 
      (8064*I)*c^3*CF*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      2688*c^4*PF*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
      5*c^2*PF*(1609 - 5303*\[Nu] + 1764*\[Nu]^2) - 
      (10*I)*c*CF*(2953 - 12023*\[Nu] + 8484*\[Nu]^2))*
     \[CapitalTheta][-f + 4*Fcut])/5040
Ckn[5, 4] = 0
Ckn[6, 4] = (-27*Sqrt[3/2]*((2*I)*c*CF + PF + c^2*PF)*s^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
     \[CapitalTheta][-f + 6*Fcut])/40

TF28Phasing = (3*(1 + v^2*(3715/756 + (55*\[Nu])/9) + 
      v^3*(-16*Pi + (113*\[Delta]*\[Chi]adl)/3 + (113/3 - (76*\[Nu])/3)*
         \[Chi]sdl) + v^4*(15293365/508032 + (27145*\[Nu])/504 + 
        (3085*\[Nu]^2)/72 + (-5/8 - 50*\[Kappa]s + 100*\[Nu] + 
          100*\[Kappa]s*\[Nu])*\[Chi]adl^2 + 
        (-100*\[Kappa]a + 200*\[Kappa]a*\[Nu])*\[Chi]adl*\[Chi]sdl + 
        (-5/8 - 50*\[Kappa]s - (195*\[Nu])/2 + 100*\[Kappa]s*\[Nu])*
         \[Chi]sdl^2 + \[Delta]*(-50*\[Kappa]a*\[Chi]adl^2 + 
          (-5/4 - 100*\[Kappa]s)*\[Chi]adl*\[Chi]sdl - 50*\[Kappa]a*
           \[Chi]sdl^2)) + v^7*((77096675*Pi)/254016 + 
        (378515*Pi*\[Nu])/1512 - (74045*Pi*\[Nu]^2)/756 + 
        ((3110*\[Kappa]a)/3 - 440*\[Lambda]a - (8470*\[Kappa]a*\[Nu])/3 + 
          1320*\[Lambda]a*\[Nu])*\[Chi]adl^3 + 
        (-25150083775/3048192 + (10566655595*\[Nu])/762048 - 
          (1042165*\[Nu]^2)/3024 + (5345*\[Nu]^3)/36 + 
          (265/8 + 3110*\[Kappa]s - 1320*\[Lambda]s - (6500*\[Nu])/3 - 
            (27190*\[Kappa]s*\[Nu])/3 + 3960*\[Lambda]s*\[Nu] + 40*\[Nu]^2 + 
            40*\[Kappa]s*\[Nu]^2)*\[Chi]adl^2)*\[Chi]sdl + 
        (3110*\[Kappa]a - 1320*\[Lambda]a - (28970*\[Kappa]a*\[Nu])/3 + 
          3960*\[Lambda]a*\[Nu] + 80*\[Kappa]a*\[Nu]^2)*\[Chi]adl*
         \[Chi]sdl^2 + (265/24 + (3110*\[Kappa]s)/3 - 440*\[Lambda]s + 
          (4035*\[Nu])/2 - (10250*\[Kappa]s*\[Nu])/3 + 1320*\[Lambda]s*
           \[Nu] - (20*\[Nu]^2)/3 + 40*\[Kappa]s*\[Nu]^2)*\[Chi]sdl^3 + 
        \[Delta]*((-25150083775/3048192 + (26804935*\[Nu])/6048 - 
            (1985*\[Nu]^2)/48)*\[Chi]adl + (265/24 + (3110*\[Kappa]s)/3 - 
            440*\[Lambda]s - 2070*\[Nu] - 750*\[Kappa]s*\[Nu] + 
            440*\[Lambda]s*\[Nu])*\[Chi]adl^3 + 
          (3110*\[Kappa]a - 1320*\[Lambda]a - (8530*\[Kappa]a*\[Nu])/3 + 
            1320*\[Lambda]a*\[Nu])*\[Chi]adl^2*\[Chi]sdl + 
          (265/8 + 3110*\[Kappa]s - 1320*\[Lambda]s + (12055*\[Nu])/6 - 
            (10310*\[Kappa]s*\[Nu])/3 + 1320*\[Lambda]s*\[Nu])*\[Chi]adl*
           \[Chi]sdl^2 + ((3110*\[Kappa]a)/3 - 440*\[Lambda]a - 
            (4030*\[Kappa]a*\[Nu])/3 + 440*\[Lambda]a*\[Nu])*\[Chi]sdl^3)) + 
      v^6*(11583231236531/4694215680 - (640*Pi^2)/3 - (6848*\[Gamma]E)/21 - 
        (15737765635*\[Nu])/3048192 + (2255*Pi^2*\[Nu])/12 + 
        (76055*\[Nu]^2)/1728 - (127825*\[Nu]^3)/1296 + 
        (-1344475/2016 + (26015*\[Kappa]s)/28 + (267815*\[Nu])/252 - 
          (44255*\[Kappa]s*\[Nu])/21 - 240*\[Nu]^2 - 240*\[Kappa]s*\[Nu]^2)*
         \[Chi]adl^2 + ((2270*Pi)/3 - 520*Pi*\[Nu] + 
          ((26015*\[Kappa]a)/14 - (88510*\[Kappa]a*\[Nu])/21 - 
            480*\[Kappa]a*\[Nu]^2)*\[Chi]adl)*\[Chi]sdl + 
        (-1344475/2016 + (26015*\[Kappa]s)/28 + (829705*\[Nu])/504 - 
          (44255*\[Kappa]s*\[Nu])/21 + (3415*\[Nu]^2)/9 - 
          240*\[Kappa]s*\[Nu]^2)*\[Chi]sdl^2 + 
        \[Delta]*((2270*Pi*\[Chi]adl)/3 + ((26015*\[Kappa]a)/28 - 
            (1495*\[Kappa]a*\[Nu])/6)*\[Chi]adl^2 + 
          (-1344475/1008 + (26015*\[Kappa]s)/14 + (745*\[Nu])/18 - 
            (1495*\[Kappa]s*\[Nu])/3)*\[Chi]adl*\[Chi]sdl + 
          ((26015*\[Kappa]a)/28 - (1495*\[Kappa]a*\[Nu])/6)*\[Chi]sdl^2) - 
        (6848*Log[4])/21 - (6848*Log[v])/21) + 
      v^8*((233915*Pi*\[Delta]*\[Chi]adl)/168 - 
        (99185*Pi*\[Delta]*\[Nu]*\[Chi]adl)/252 + (233915*Pi*\[Chi]sdl)/168 - 
        (3970375*Pi*\[Nu]*\[Chi]sdl)/2268 + (19655*Pi*\[Nu]^2*\[Chi]sdl)/
         189 - (233915*Pi*\[Delta]*\[Chi]adl*Log[v])/56 + 
        (99185*Pi*\[Delta]*\[Nu]*\[Chi]adl*Log[v])/84 - 
        (233915*Pi*\[Chi]sdl*Log[v])/56 + (3970375*Pi*\[Nu]*\[Chi]sdl*Log[v])/
         756 - (19655*Pi*\[Nu]^2*\[Chi]sdl*Log[v])/63) + 
      v^5*((38645*Pi)/756 - (65*Pi*\[Nu])/9 + 
        \[Delta]*(-732985/2268 - (140*\[Nu])/9)*\[Chi]adl + 
        (-732985/2268 + (24260*\[Nu])/81 + (340*\[Nu]^2)/9)*\[Chi]sdl + 
        ((38645*Pi)/252 - (65*Pi*\[Nu])/3 + \[Delta]*(-732985/756 - 
            (140*\[Nu])/3)*\[Chi]adl + (-732985/756 + (24260*\[Nu])/27 + 
            (340*\[Nu]^2)/3)*\[Chi]sdl)*Log[v])))/(256*v^5*\[Nu])

